On Optimal Heterogeneous Regenerating Codes

Heterogeneous Distributed Storage Systems (DSSs) are close to the real world applications for data storage. Each node of the considered DSS, may store different number of packets and each having different repair bandwidth with uniform repair traffic. For such heterogeneous DSS, a failed node can be repaired with the help of some specific nodes. In this work, a family of codes based on graph theory, is constructed which achieves the fundamental bound on file size for the particular heterogeneous DSS.

==> Blind Letter Communication/Tread_off.m <==
%----------------Need to study the code to generate graph weak and strong
%combindly-------------------------


x1 = 0.26;
x2 = 0.7;
y1 = 0.2;
y2 = 0.4;
% The graph for alpha_1 : alpha_2 : alpha_3 : alpha_4 : alpha_5 : alpha_5 :
% alpha_6 : alpha_7 = d_1:d_2:d_3:d_4:d_5:d_6:d_7 = 4:4:5:5:5:6:6
d_1 = 4; % d_min is proportional to 4 say 4.
k= 4;  %Reconstraction degree
B = 1; % File size
p = 50; % Number of points
MSRa = 4/23; % Storage per node (alpha) for MSR point
MBR = (B*d_1)/16; %
%----------------- Alpha ----------------
alpha=zeros(1,p+2);
alpha(1) = y2;
alpha(2) = MBR;
for i=3:p+1
    alpha(i)= (alpha(i-1)- ((MBR - MSRa)/p));
end
alpha(p+2) = alpha(p+1);
%----------------- d * Beta -------------
dbeta=zeros(k,p+2);
for j=2:p+1
    dbeta(1,j) = 2\(B-(4\(18*alpha(j))));
    dbeta(2,j) = 5\(B-(4\(13*alpha(j))));
    dbeta(3,j) = 9\(B-(4\(8*alpha(j))));
    dbeta(4,j) = 12\(B-(4\(4*alpha(j))));
    dbeta(5,j) = 16\(B);
end
bandwidth = 5*(max(dbeta,[],1));
bandwidth(1) =bandwidth(2);
bandwidth(p+2) = x2;





%---------following curv is generated by dimakis (regenerating codes)
%----------------
%d=input ('please input repair degree d,\n')
%k=input ('please input reconstruction degree k,\n')
%B=input ('please input file size B,\n')
%p=input ('please input # points to plote,\n')
d = 5;
MSRa = k\B
MSRdb = (k*(d-k+1))\(d*B);
MBRdb = (k*(2*d-k+1))\(2*d*B);

alpha1=zeros(1,p);
Dbeta1=zeros(k,p);
l = zeros(1,k-1);
l(1) = d-k+1;
for i=2:k-1
    l(i)= i*(d-k)+(2\(i*(i+1)));
end

alpha1(1)= MBRdb;
alpha1(p)= MSRa;
for i=2:p-1
    alpha1(i)= (alpha1(i-1)- (p\(MBRdb - MSRa)));
end


for i=1:p
    Dbeta1(1,i) = alpha1(i);
end

for j=1:p
   for i=2:k
     Dbeta1(i,j) = d*(l(i-1)\(B-((k-i+1)*alpha1(j)))); 
   end
end

bandwidth7 = max(Dbeta1,[],1);
alpha2 = [y2 alpha1 alpha1(p)]
bandwidth8 = [bandwidth7(1) bandwidth7 x2]
figure(1)
plot(bandwidth8, alpha2,'r-', bandwidth, 1.25*alpha,'b--')% red for regenerating code by Dimakis.
axis([x1 x2 y1 y2])
xlabel('Average bandwidth per node')
ylabel('Average storage per node')
title('Optimal Tradeoff')

==> Tread_off.m <==
%----------------Need to study the code to generate graph weak and strong
%combindly-------------------------


x1 = 0.26;
x2 = 0.7;
y1 = 0.2;
y2 = 0.4;
% The graph for alpha_1 : alpha_2 : alpha_3 : alpha_4 : alpha_5 : alpha_5 :
% alpha_6 : alpha_7 = d_1:d_2:d_3:d_4:d_5:d_6:d_7 = 4:4:5:5:5:6:6
d_1 = 4; % d_min is proportional to 4 say 4.
k= 4;  %Reconstraction degree
B = 1; % File size
p = 50; % Number of points
MSRa = 4/23; % Storage per node (alpha) for MSR point
MBR = (B*d_1)/16; %
%----------------- Alpha ----------------
alpha=zeros(1,p+2);
alpha(1) = y2;
alpha(2) = MBR;
for i=3:p+1
    alpha(i)= (alpha(i-1)- ((MBR - MSRa)/p));
end
alpha(p+2) = alpha(p+1);
%----------------- d * Beta -------------
dbeta=zeros(k,p+2);
for j=2:p+1
    dbeta(1,j) = 2\(B-(4\(18*alpha(j))));
    dbeta(2,j) = 5\(B-(4\(13*alpha(j))));
    dbeta(3,j) = 9\(B-(4\(8*alpha(j))));
    dbeta(4,j) = 12\(B-(4\(4*alpha(j))));
    dbeta(5,j) = 16\(B);
end
bandwidth = 5*(max(dbeta,[],1));
bandwidth(1) =bandwidth(2);
bandwidth(p+2) = x2;





%---------following curv is generated by dimakis (regenerating codes)
%----------------
%d=input ('please input repair degree d,\n')
%k=input ('please input reconstruction degree k,\n')
%B=input ('please input file size B,\n')
%p=input ('please input # points to plote,\n')
d = 5;
MSRa = k\B
MSRdb = (k*(d-k+1))\(d*B);
MBRdb = (k*(2*d-k+1))\(2*d*B);

alpha1=zeros(1,p);
Dbeta1=zeros(k,p);
l = zeros(1,k-1);
l(1) = d-k+1;
for i=2:k-1
    l(i)= i*(d-k)+(2\(i*(i+1)));
end

alpha1(1)= MBRdb;
alpha1(p)= MSRa;
for i=2:p-1
    alpha1(i)= (alpha1(i-1)- (p\(MBRdb - MSRa)));
end


for i=1:p
    Dbeta1(1,i) = alpha1(i);
end

for j=1:p
   for i=2:k
     Dbeta1(i,j) = d*(l(i-1)\(B-((k-i+1)*alpha1(j)))); 
   end
end

bandwidth7 = max(Dbeta1,[],1);
alpha2 = [y2 alpha1 alpha1(p)]
bandwidth8 = [bandwidth7(1) bandwidth7 x2]
figure(1)
plot(bandwidth8, alpha2,'r-', bandwidth, 1.25*alpha,'b--')% red for regenerating code by Dimakis.
axis([x1 x2 y1 y2])
xlabel('Average bandwidth per node')
ylabel('Average storage per node')
title('Optimal Tradeoff')
